Minimizing a Sum of Clipped Convex Functions

We consider the problem of minimizing a sum of clipped convex functions; applications include clipped empirical risk minimization and clipped control. While the problem of minimizing the sum of clipped convex functions is NP-hard, we present some heuristics for approximately solving instances of these problems. These heuristics can be used to find good, if not global, solutions and appear to work well in practice. We also describe an alternative formulation, based on the perspective transformation, which makes the problem amenable to mixed-integer convex programming and yields computationally tractable lower bounds. We illustrate one of our heuristic methods by applying it to various examples and use the perspective transformation to certify that the solutions are relatively close to the global optimum. This paper is accompanied by an open-source implementation.

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [],
   "source": [
    "import cvxpy as cp\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha = 1.0\n",
    "eta = 1.0\n",
    "m, n = 100, 10\n",
    "A = np.random.randn(m, n)\n",
    "b = A @ (np.random.randn(n)) + 1e-2*np.random.randn(m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = cp.Variable(n)\n",
    "z_1 = cp.Variable((m, n))\n",
    "z_2 = cp.Variable((m, n))\n",
    "s = cp.Variable(m)\n",
    "\n",
    "objective = 0.0\n",
    "constraints = [s >= 0.0, s <= 1.0]\n",
    "for i in range(m):\n",
    "    objective += 1./m * cp.quad_over_lin(A[i, :] @ z_1[i] - b[i], s[i]) + 1./m * (1.0 - s[i]) * alpha + \\\n",
    "                eta / m * (cp.quad_over_lin(z_2[i], 1.0 - s[i]) + cp.quad_over_lin(z_1[i], s[i]))\n",
    "    constraints += [x == z_1[i] + z_2[i]]\n",
    "prob = cp.Problem(cp.Minimize(objective), constraints)\n",
    "result = prob.solve()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-1.19781854e+00,  5.35675841e-03, -7.39976363e-01, -1.31645811e+00,\n",
       "        1.98549670e+00,  2.37396627e+00, -5.15834202e+00,  2.21397713e+00,\n",
       "        4.94205878e-02, -8.18101032e-01, -7.13550265e-01,  1.99275546e+00,\n",
       "       -4.05156124e+00, -2.73268576e+00, -1.22366129e+00, -1.94247200e+00,\n",
       "       -2.13701937e+00,  1.05270672e+00, -2.12935220e+00,  1.51711844e+00,\n",
       "        6.28874335e-01, -2.56290645e+00, -1.39913933e+00, -5.00142205e-01,\n",
       "        2.42010207e+00, -1.07175250e+00, -2.45078657e+00, -4.12015794e+00,\n",
       "        8.16101926e-01, -3.41706567e+00, -6.19434508e-01, -1.84468480e+00,\n",
       "        4.45870749e+00, -1.70963081e+00,  2.01367699e+00, -1.99579546e+00,\n",
       "        4.91435674e-01,  7.22481997e-01,  1.78653925e+00,  6.12020212e+00,\n",
       "       -7.32525349e-01, -3.61466669e-03, -1.90607238e+00, -1.11210611e+00,\n",
       "       -2.57293134e+00,  1.33511194e+00,  1.54460991e+00, -2.06681591e+00,\n",
       "        2.90977455e+00,  2.74172663e+00,  1.89235521e+00,  2.98391364e+00,\n",
       "        1.50777441e+00, -2.51026948e+00, -5.39181370e+00,  1.71151737e+00,\n",
       "       -3.93012205e+00, -8.03267286e-01,  4.50708382e-01, -3.42347261e+00,\n",
       "       -4.11220244e+00,  2.01033651e+00,  1.58068124e+00, -2.42527240e-01,\n",
       "        2.94743756e+00, -8.26788132e-01, -1.17742018e+00, -1.21830956e-01,\n",
       "        2.55753299e+00, -1.24881824e+00, -1.39535717e+00, -1.33560540e+00,\n",
       "        1.79269028e+00, -1.10085070e+00,  2.89772583e+00,  3.33682510e+00,\n",
       "       -3.35322834e+00, -1.61894690e+00,  3.71591529e+00,  2.39891056e+00,\n",
       "       -2.63562550e+00, -5.04630082e+00,  4.01504933e+00,  2.73228186e+00,\n",
       "        4.40204772e+00,  2.40152481e+00,  2.06319204e+00, -2.49083203e+00,\n",
       "       -4.06923527e+00,  1.02095487e-01, -2.28163904e+00, -8.44211690e-01,\n",
       "        3.93661214e+00, -3.07022785e+00, -5.04913262e-01, -1.80145652e+00,\n",
       "        2.65650139e+00, -2.62858525e+00, -3.77634572e+00,  2.35604532e+00])"
      ]
     },
     "execution_count": 180,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A @ x.value - b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.175321584548138"
      ]
     },
     "execution_count": 181,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.08734832,  0.13140251,  0.06246697,  0.15380961,  0.1000898 ,\n",
       "        0.12306875,  0.08757662, -0.21406551, -0.37026855, -0.34524403])"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 183,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.scatter(np.arange(m), s.value)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.986007277363273"
      ]
     },
     "execution_count": 184,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.around(s.value)\n",
    "\n",
    "x_upper = cp.Variable(n)\n",
    "objective = 0.0\n",
    "for i in range(m):\n",
    "    if np.around(s.value)[i] > 0.5:\n",
    "        objective += 1./m * cp.sum_squares(A[i, :] @ x_upper - b[i])\n",
    "    else:\n",
    "        objective += alpha\n",
    "objective += eta * cp.sum_squares(x_upper)\n",
    "cp.Problem(cp.Minimize(objective)).solve()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.44834552, -0.10621085,  0.75598715,  0.78732522,  0.16615953,\n",
       "        0.04332905,  0.68132343,  0.32343997, -0.55495928,  0.67853679])"
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_upper.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-1.58381095,  0.99649429, -3.49565282,  1.59476992, -0.25191722,\n",
       "       -0.60697535,  0.73843188,  1.33105804,  1.97269695,  2.87440755,\n",
       "       -1.15105822,  1.09329502, -1.03617482,  0.41978446, -1.94258295,\n",
       "       -1.59056203, -0.17060494, -3.09198066,  2.59707654, -1.61582041,\n",
       "       -2.76848814,  1.68543194, -3.49956134, -1.94108411,  1.00859633])"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A @ x_upper.value - b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

